First Measurement of Inclusive Electron-Neutrino and Antineutrino Charged Current Differential Cross Sections in Charged Lepton Energy on Argon in MicroBooNE

We present the first measurement of the single-differential $\nu_e + \bar{\nu}_e$ charged-current inclusive cross sections on argon in electron or positron energy and in electron or positron scattering cosine over the full angular range. Data were collected using the MicroBooNE liquid argon time projection chamber located off-axis from the Fermilab Neutrinos at the Main Injector beam over an exposure of $2.0\times10^{20}$ protons on target. The signal definition includes a 60 MeV threshold on the $\nu_e$ or $\bar{\nu}_e$ energy and a 120 MeV threshold on the electron or positron energy. The measured total and differential cross sections are found to be in agreement with the GENIE, NuWro, and GiBUU neutrino generators.

==> anc/MicroBooNE_NuMI_NueFlux.txt <==
# This file contains the NuMI electron-neutrino flux at the MicroBooNE detector with the NuMI beam running in FHC mode.
#
bin_low [GeV],bin_high [GeV],nue_flux / 10 MeV / cm2 / POT
0, 0.01, 5.0967e-08
0.01, 0.02, 2.87685e-07
0.02, 0.03, 5.73898e-07
0.03, 0.04, 7.06247e-07
0.04, 0.05, 4.81125e-07
0.05, 0.06, 2.45968e-08
0.06, 0.07, 1.36728e-09
0.07, 0.08, 1.12705e-09
0.08, 0.09, 1.19366e-09
0.09, 0.1, 1.36246e-09
0.1, 0.11, 1.51107e-09
0.11, 0.12, 1.57966e-09
0.12, 0.13, 1.58333e-09
0.13, 0.14, 1.68516e-09
0.14, 0.15, 1.66894e-09
0.15, 0.16, 1.70452e-09
0.16, 0.17, 1.65623e-09
0.17, 0.18, 1.64635e-09
0.18, 0.19, 1.53796e-09
0.19, 0.2, 1.41232e-09
0.2, 0.21, 1.21048e-09
0.21, 0.22, 1.15227e-09
0.22, 0.23, 1.07096e-09
0.23, 0.24, 1.05134e-09
0.24, 0.25, 9.61901e-10
0.25, 0.26, 9.84413e-10
0.26, 0.27, 9.83604e-10
0.27, 0.28, 1.00589e-09
0.28, 0.29, 9.73648e-10
0.29, 0.3, 9.46574e-10
0.3, 0.31, 9.40047e-10
0.31, 0.32, 9.60161e-10
0.32, 0.33, 9.34976e-10
0.33, 0.34, 8.77282e-10
0.34, 0.35, 9.34327e-10
0.35, 0.36, 9.28134e-10
0.36, 0.37, 9.14084e-10
0.37, 0.38, 8.76822e-10
0.38, 0.39, 9.01559e-10
0.39, 0.4, 8.42386e-10
0.4, 0.41, 9.33361e-10
0.41, 0.42, 8.57049e-10
0.42, 0.43, 8.59012e-10
0.43, 0.44, 8.67749e-10
0.44, 0.45, 8.77733e-10
0.45, 0.46, 8.61146e-10
0.46, 0.47, 9.27871e-10
0.47, 0.48, 8.61587e-10
0.48, 0.49, 8.69949e-10
0.49, 0.5, 8.42632e-10
0.5, 0.51, 8.87889e-10
0.51, 0.52, 8.88006e-10
0.52, 0.53, 8.75338e-10
0.53, 0.54, 8.34531e-10
0.54, 0.55, 8.26561e-10
0.55, 0.56, 8.83984e-10
0.56, 0.57, 8.27827e-10
0.57, 0.58, 8.50859e-10
0.58, 0.59, 8.64414e-10
0.59, 0.6, 8.08685e-10
0.6, 0.61, 8.34011e-10
0.61, 0.62, 8.04855e-10
0.62, 0.63, 7.70624e-10
0.63, 0.64, 8.43214e-10
0.64, 0.65, 8.08256e-10
0.65, 0.66, 8.26388e-10
0.66, 0.67, 8.02953e-10
0.67, 0.68, 7.82107e-10
0.68, 0.69, 7.36485e-10
0.69, 0.7, 8.11811e-10
0.7, 0.71, 7.93356e-10
0.71, 0.72, 8.04774e-10
0.72, 0.73, 7.7723e-10
0.73, 0.74, 7.94628e-10
0.74, 0.75, 7.60316e-10
0.75, 0.76, 7.54366e-10
0.76, 0.77, 7.85971e-10
0.77, 0.78, 7.68978e-10
0.78, 0.79, 7.3876e-10
0.79, 0.8, 7.01626e-10
0.8, 0.81, 6.81559e-10
0.81, 0.82, 7.02916e-10
0.82, 0.83, 7.37576e-10
0.83, 0.84, 6.59545e-10
0.84, 0.85, 7.00794e-10
0.85, 0.86, 6.68015e-10
0.86, 0.87, 7.13457e-10
0.87, 0.88, 6.66282e-10
0.88, 0.89, 6.22728e-10
0.89, 0.9, 6.52378e-10
0.9, 0.91, 6.0606e-10
0.91, 0.92, 6.72078e-10
0.92, 0.93, 6.20546e-10
0.93, 0.94, 6.24243e-10
0.94, 0.95, 5.87299e-10
0.95, 0.96, 6.31486e-10
0.96, 0.97, 6.1639e-10
0.97, 0.98, 5.73572e-10
0.98, 0.99, 6.23239e-10
0.99, 1, 5.47246e-10
1, 1.01, 5.79685e-10
1.01, 1.02, 6.28871e-10
1.02, 1.03, 5.42674e-10
1.03, 1.04, 5.30253e-10
1.04, 1.05, 5.43687e-10
1.05, 1.06, 4.86065e-10
1.06, 1.07, 5.00009e-10
1.07, 1.08, 4.90773e-10
1.08, 1.09, 5.1879e-10
1.09, 1.1, 4.79982e-10
1.1, 1.11, 4.75518e-10
1.11, 1.12, 4.57856e-10
1.12, 1.13, 4.58131e-10
1.13, 1.14, 5.10885e-10
1.14, 1.15, 4.51832e-10
1.15, 1.16, 4.21899e-10
1.16, 1.17, 4.27263e-10
1.17, 1.18, 4.26425e-10
1.18, 1.19, 4.25979e-10
1.19, 1.2, 4.06081e-10
1.2, 1.21, 3.80918e-10
1.21, 1.22, 3.92994e-10
1.22, 1.23, 3.7803e-10
1.23, 1.24, 4.24095e-10
1.24, 1.25, 3.61054e-10
1.25, 1.26, 3.91794e-10
1.26, 1.27, 3.57558e-10
1.27, 1.28, 3.35378e-10
1.28, 1.29, 3.5499e-10
1.29, 1.3, 3.3874e-10
1.3, 1.31, 2.94568e-10
1.31, 1.32, 3.22789e-10
1.32, 1.33, 3.07093e-10
1.33, 1.34, 2.98681e-10
1.34, 1.35, 3.07375e-10
1.35, 1.36, 3.00028e-10
1.36, 1.37, 3.16406e-10
1.37, 1.38, 2.7124e-10
1.38, 1.39, 3.07535e-10
1.39, 1.4, 3.0278e-10
1.4, 1.41, 3.10113e-10
1.41, 1.42, 2.74226e-10
1.42, 1.43, 2.64663e-10
1.43, 1.44, 2.36993e-10
1.44, 1.45, 2.99344e-10
1.45, 1.46, 2.30197e-10
1.46, 1.47, 2.21076e-10
1.47, 1.48, 2.0867e-10
1.48, 1.49, 2.50187e-10
1.49, 1.5, 2.16743e-10
1.5, 1.51, 2.22403e-10
1.51, 1.52, 1.98537e-10
1.52, 1.53, 2.21444e-10
1.53, 1.54, 2.06051e-10
1.54, 1.55, 1.9622e-10
1.55, 1.56, 2.1041e-10
1.56, 1.57, 1.92666e-10
1.57, 1.58, 2.16656e-10
1.58, 1.59, 1.7655e-10
1.59, 1.6, 1.63966e-10
1.6, 1.61, 1.65448e-10
1.61, 1.62, 1.51594e-10
1.62, 1.63, 1.45732e-10
1.63, 1.64, 1.68903e-10
1.64, 1.65, 1.72875e-10
1.65, 1.66, 1.65657e-10
1.66, 1.67, 1.60486e-10
1.67, 1.68, 1.76136e-10
1.68, 1.69, 1.31179e-10
1.69, 1.7, 1.346e-10
1.7, 1.71, 1.28968e-10
1.71, 1.72, 1.51543e-10
1.72, 1.73, 1.51318e-10
1.73, 1.74, 1.36327e-10
1.74, 1.75, 1.22934e-10
1.75, 1.76, 1.72728e-10
1.76, 1.77, 1.23162e-10
1.77, 1.78, 1.37455e-10
1.78, 1.79, 1.38392e-10
1.79, 1.8, 1.17754e-10
1.8, 1.81, 1.14263e-10
1.81, 1.82, 1.06676e-10
1.82, 1.83, 1.45711e-10
1.83, 1.84, 1.27157e-10
1.84, 1.85, 1.11959e-10
1.85, 1.86, 1.02486e-10
1.86, 1.87, 9.67137e-11
1.87, 1.88, 1.02162e-10
1.88, 1.89, 1.00646e-10
1.89, 1.9, 1.09448e-10
1.9, 1.91, 7.21571e-11
1.91, 1.92, 9.49411e-11
1.92, 1.93, 9.14385e-11
1.93, 1.94, 1.02757e-10
1.94, 1.95, 9.40741e-11
1.95, 1.96, 7.62528e-11
1.96, 1.97, 9.81255e-11
1.97, 1.98, 9.16677e-11
1.98, 1.99, 8.08095e-11
1.99, 2, 9.62576e-11
2, 2.01, 9.21938e-11
2.01, 2.02, 7.19609e-11
2.02, 2.03, 8.75868e-11
2.03, 2.04, 7.8598e-11
2.04, 2.05, 8.81414e-11
2.05, 2.06, 5.64497e-11
2.06, 2.07, 9.63678e-11
2.07, 2.08, 7.83447e-11
2.08, 2.09, 7.01258e-11
2.09, 2.1, 8.27412e-11
2.1, 2.11, 7.60215e-11
2.11, 2.12, 5.44934e-11
2.12, 2.13, 6.53463e-11
2.13, 2.14, 7.83349e-11
2.14, 2.15, 5.20698e-11
2.15, 2.16, 5.93427e-11
2.16, 2.17, 6.19653e-11
2.17, 2.18, 6.85469e-11
2.18, 2.19, 4.00383e-11
2.19, 2.2, 5.57482e-11
2.2, 2.21, 5.56541e-11
2.21, 2.22, 4.998e-11
2.22, 2.23, 6.38209e-11
2.23, 2.24, 6.76817e-11
2.24, 2.25, 5.59085e-11
2.25, 2.26, 4.77076e-11
2.26, 2.27, 4.41712e-11
2.27, 2.28, 4.9597e-11
2.28, 2.29, 4.36706e-11
2.29, 2.3, 5.27092e-11
2.3, 2.31, 6.1194e-11
2.31, 2.32, 5.84207e-11
2.32, 2.33, 4.42481e-11
2.33, 2.34, 4.43558e-11
2.34, 2.35, 5.63037e-11
2.35, 2.36, 4.80643e-11
2.36, 2.37, 4.25467e-11
2.37, 2.38, 4.88512e-11
2.38, 2.39, 2.80325e-11
2.39, 2.4, 3.59295e-11
2.4, 2.41, 5.56658e-11
2.41, 2.42, 4.51073e-11
2.42, 2.43, 3.64243e-11
2.43, 2.44, 3.46905e-11
2.44, 2.45, 5.72051e-11
2.45, 2.46, 4.49573e-11
2.46, 2.47, 4.1684e-11
2.47, 2.48, 3.8929e-11
2.48, 2.49, 3.14948e-11
2.49, 2.5, 3.67731e-11
2.5, 2.51, 3.06366e-11
2.51, 2.52, 4.23322e-11
2.52, 2.53, 4.01966e-11
2.53, 2.54, 2.83333e-11
2.54, 2.55, 3.98415e-11
2.55, 2.56, 3.43744e-11
2.56, 2.57, 2.58825e-11
2.57, 2.58, 3.3652e-11
2.58, 2.59, 3.82384e-11
2.59, 2.6, 3.07246e-11
2.6, 2.61, 2.5638e-11
2.61, 2.62, 3.98731e-11
2.62, 2.63, 3.08043e-11
2.63, 2.64, 4.80167e-11
2.64, 2.65, 2.42465e-11
2.65, 2.66, 3.80443e-11
2.66, 2.67, 2.52666e-11
2.67, 2.68, 2.01183e-11
2.68, 2.69, 3.00224e-11
2.69, 2.7, 2.3866e-11
2.7, 2.71, 3.17946e-11
2.71, 2.72, 3.33657e-11
2.72, 2.73, 1.20332e-11
2.73, 2.74, 3.08334e-11
2.74, 2.75, 6.61134e-11
2.75, 2.76, 2.3261e-11
2.76, 2.77, 8.34797e-12
2.77, 2.78, 3.34809e-11
2.78, 2.79, 2.77516e-11
2.79, 2.8, 2.18777e-11
2.8, 2.81, 2.66152e-11
2.81, 2.82, 2.12881e-11
2.82, 2.83, 3.01988e-11
2.83, 2.84, 2.30072e-11
2.84, 2.85, 2.113e-11
2.85, 2.86, 1.85224e-11
2.86, 2.87, 2.55265e-11
2.87, 2.88, 1.70153e-11
2.88, 2.89, 3.12753e-11
2.89, 2.9, 1.70898e-11
2.9, 2.91, 2.71059e-11
2.91, 2.92, 1.50209e-11
2.92, 2.93, 2.03506e-11
2.93, 2.94, 2.35159e-11
2.94, 2.95, 2.01377e-11
2.95, 2.96, 2.09801e-11
2.96, 2.97, 2.18742e-11
2.97, 2.98, 2.1194e-11
2.98, 2.99, 1.4579e-11
2.99, 3, 2.29039e-11
3, 3.01, 1.43532e-11
3.01, 3.02, 1.52545e-11
3.02, 3.03, 2.38272e-11
3.03, 3.04, 2.26517e-11
3.04, 3.05, 1.7824e-11
3.05, 3.06, 2.19798e-11
3.06, 3.07, 1.59443e-11
3.07, 3.08, 1.85719e-11
3.08, 3.09, 9.30743e-12
3.09, 3.1, 2.54195e-11
3.1, 3.11, 1.37416e-11
3.11, 3.12, 1.37072e-11
3.12, 3.13, 1.57459e-11
3.13, 3.14, 1.91204e-11
3.14, 3.15, 1.86697e-11
3.15, 3.16, 9.25244e-12
3.16, 3.17, 1.2658e-11
3.17, 3.18, 1.83637e-11
3.18, 3.19, 1.39959e-11
3.19, 3.2, 1.43164e-11
3.2, 3.21, 1.3147e-11
3.21, 3.22, 1.19896e-11
3.22, 3.23, 1.42236e-11
3.23, 3.24, 1.55775e-11
3.24, 3.25, 9.62237e-12
3.25, 3.26, 2.63128e-11
3.26, 3.27, 7.31905e-12
3.27, 3.28, 2.40347e-11
3.28, 3.29, 1.69802e-11
3.29, 3.3, 9.28385e-12
3.3, 3.31, 9.28272e-12
3.31, 3.32, 4.07229e-12
3.32, 3.33, 2.05321e-11
3.33, 3.34, 8.58672e-12
3.34, 3.35, 1.84427e-11
3.35, 3.36, 1.08347e-11
3.36, 3.37, 7.43776e-12
3.37, 3.38, 7.07297e-12
3.38, 3.39, 5.9062e-12
3.39, 3.4, 1.06483e-11
3.4, 3.41, 1.00001e-11
3.41, 3.42, 9.14601e-12
3.42, 3.43, 1.53205e-11
3.43, 3.44, 3.99911e-12
3.44, 3.45, 1.3055e-11
3.45, 3.46, 1.19473e-11
3.46, 3.47, 1.02452e-11
3.47, 3.48, 2.01987e-11
3.48, 3.49, 1.4535e-11
3.49, 3.5, 8.4724e-12
3.5, 3.51, 1.38137e-11
3.51, 3.52, 1.22063e-11
3.52, 3.53, 3.86166e-12
3.53, 3.54, 7.86579e-12
3.54, 3.55, 6.73522e-12
3.55, 3.56, 5.90574e-12
3.56, 3.57, 6.9362e-12
3.57, 3.58, 8.33196e-12
3.58, 3.59, 1.34872e-11
3.59, 3.6, 2.50886e-11
3.6, 3.61, 3.56508e-12
3.61, 3.62, 3.73176e-12
3.62, 3.63, 1.66825e-11
3.63, 3.64, 8.93282e-12
3.64, 3.65, 3.34412e-12
3.65, 3.66, 1.12076e-11
3.66, 3.67, 7.09301e-12
3.67, 3.68, 8.42046e-12
3.68, 3.69, 3.19734e-12
3.69, 3.7, 6.93036e-12
3.7, 3.71, 1.09657e-11
3.71, 3.72, 2.3387e-11
3.72, 3.73, 8.96664e-12
3.73, 3.74, 1.44702e-11
3.74, 3.75, 1.04637e-11
3.75, 3.76, 4.95194e-12
3.76, 3.77, 5.20073e-12
3.77, 3.78, 3.61423e-12
3.78, 3.79, 1.9289e-12
3.79, 3.8, 5.42028e-12
3.8, 3.81, 2.7142e-12
3.81, 3.82, 3.30084e-12
3.82, 3.83, 6.42372e-12
3.83, 3.84, 1.45264e-12
3.84, 3.85, 8.0501e-12
3.85, 3.86, 5.98126e-12
3.86, 3.87, 1.81994e-12
3.87, 3.88, 8.73658e-12
3.88, 3.89, 5.25287e-12
3.89, 3.9, 5.75025e-13
3.9, 3.91, 1.74467e-12
3.91, 3.92, 7.73958e-12
3.92, 3.93, 2.30459e-12
3.93, 3.94, 1.53663e-11
3.94, 3.95, 7.66092e-12
3.95, 3.96, 4.69135e-12
3.96, 3.97, 2.53608e-12
3.97, 3.98, 1.96076e-12
3.98, 3.99, 1.3163e-11
3.99, 4, 8.77464e-12
4, 4.01, 3.93825e-12
4.01, 4.02, 4.03754e-12
4.02, 4.03, 5.45035e-12
4.03, 4.04, 8.01243e-13
4.04, 4.05, 0
4.05, 4.06, 5.35598e-12
4.06, 4.07, 3.84039e-12
4.07, 4.08, 6.9372e-12
4.08, 4.09, 1.24757e-12
4.09, 4.1, 7.79604e-12
4.1, 4.11, 5.31845e-12
4.11, 4.12, 0
4.12, 4.13, 4.38941e-12
4.13, 4.14, 3.15143e-12
4.14, 4.15, 5.52473e-12
4.15, 4.16, 5.91222e-12
4.16, 4.17, 5.90119e-12
4.17, 4.18, 1.31277e-12
4.18, 4.19, 4.13066e-12
4.19, 4.2, 0
4.2, 4.21, 3.91605e-12
4.21, 4.22, 1.85112e-12
4.22, 4.23, 3.42999e-12
4.23, 4.24, 8.29009e-12
4.24, 4.25, 8.00616e-13
4.25, 4.26, 6.13717e-12
4.26, 4.27, 6.69189e-13
4.27, 4.28, 6.49395e-12
4.28, 4.29, 3.38012e-12
4.29, 4.3, 4.14337e-12
4.3, 4.31, 3.18901e-12
4.31, 4.32, 5.06656e-12
4.32, 4.33, 4.86881e-12
4.33, 4.34, 5.51647e-12
4.34, 4.35, 4.79317e-12
4.35, 4.36, 6.78043e-12
4.36, 4.37, 0
4.37, 4.38, 1.12272e-11
4.38, 4.39, 1.31402e-12
4.39, 4.4, 0
4.4, 4.41, 3.58674e-12
4.41, 4.42, 3.71713e-12
4.42, 4.43, 3.08477e-12
4.43, 4.44, 1.53216e-12
4.44, 4.45, 3.63191e-12
4.45, 4.46, 4.50015e-12
4.46, 4.47, 1.36738e-12
4.47, 4.48, 0
4.48, 4.49, 0
4.49, 4.5, 1.79425e-12
4.5, 4.51, 5.07796e-12
4.51, 4.52, 0
4.52, 4.53, 2.16913e-12
4.53, 4.54, 0
4.54, 4.55, 0
4.55, 4.56, 0
4.56, 4.57, 5.42914e-12
4.57, 4.58, 0
4.58, 4.59, 1.77716e-12
4.59, 4.6, 2.77229e-12
4.6, 4.61, 0
4.61, 4.62, 2.70823e-12
4.62, 4.63, 1.2113e-11
4.63, 4.64, 0
4.64, 4.65, 0
4.65, 4.66, 6.38027e-12
4.66, 4.67, 1.53182e-12
4.67, 4.68, 0
4.68, 4.69, 4.83969e-12
4.69, 4.7, 1.3867e-12
4.7, 4.71, 0
4.71, 4.72, 6.96581e-13
4.72, 4.73, 1.24112e-12
4.73, 4.74, 0
4.74, 4.75, 0
4.75, 4.76, 1.95662e-12
4.76, 4.77, 0
4.77, 4.78, 3.27629e-12
4.78, 4.79, 2.06403e-12
4.79, 4.8, 2.84167e-12
4.8, 4.81, 3.86818e-12
4.81, 4.82, 2.11678e-12
4.82, 4.83, 2.3487e-12
4.83, 4.84, 1.53168e-12
4.84, 4.85, 0
4.85, 4.86, 9.31016e-13
4.86, 4.87, 0
4.87, 4.88, 6.10545e-12
4.88, 4.89, 0
4.89, 4.9, 4.71455e-12
4.9, 4.91, 1.04137e-11
4.91, 4.92, 0
4.92, 4.93, 0
4.93, 4.94, 2.78002e-12
4.94, 4.95, 1.12543e-11
4.95, 4.96, 0
4.96, 4.97, 0
4.97, 4.98, 6.29044e-12
4.98, 4.99, 0
4.99, 5, 0
5, 5.01, 0
5.01, 5.02, 0
5.02, 5.03, 1.71675e-12
5.03, 5.04, 0
5.04, 5.05, 0
5.05, 5.06, 1.80143e-12
5.06, 5.07, 6.38179e-12
5.07, 5.08, 0
5.08, 5.09, 1.11034e-12
5.09, 5.1, 0
5.1, 5.11, 0
5.11, 5.12, 0
5.12, 5.13, 2.10547e-12
5.13, 5.14, 0
5.14, 5.15, 0
5.15, 5.16, 0
5.16, 5.17, 0
5.17, 5.18, 0
5.18, 5.19, 0
5.19, 5.2, 0
5.2, 5.21, 0
5.21, 5.22, 0
5.22, 5.23, 0
5.23, 5.24, 0
5.24, 5.25, 0
5.25, 5.26, 0
5.26, 5.27, 0
5.27, 5.28, 2.60082e-12
5.28, 5.29, 8.36936e-11
5.29, 5.3, 6.295e-12
5.3, 5.31, 7.37702e-12
5.31, 5.32, 1.38979e-12
5.32, 5.33, 3.40106e-12
5.33, 5.34, 0
5.34, 5.35, 0
5.35, 5.36, 0
5.36, 5.37, 2.40423e-12
5.37, 5.38, 0
5.38, 5.39, 2.48628e-12
5.39, 5.4, 0
5.4, 5.41, 2.32446e-12
5.41, 5.42, 0
5.42, 5.43, 0
5.43, 5.44, 0
5.44, 5.45, 0
5.45, 5.46, 2.22973e-12
5.46, 5.47, 0
5.47, 5.48, 0
5.48, 5.49, 0
5.49, 5.5, 0
5.5, 5.51, 0
5.51, 5.52, 0
5.52, 5.53, 0
5.53, 5.54, 0
5.54, 5.55, 0
5.55, 5.56, 0
5.56, 5.57, 0
5.57, 5.58, 0
5.58, 5.59, 0
5.59, 5.6, 0
5.6, 5.61, 1.67819e-12
5.61, 5.62, 0
5.62, 5.63, 0
5.63, 5.64, 0
5.64, 5.65, 0
5.65, 5.66, 0
5.66, 5.67, 0
5.67, 5.68, 0
5.68, 5.69, 0
5.69, 5.7, 0
5.7, 5.71, 0
5.71, 5.72, 0
5.72, 5.73, 0
5.73, 5.74, 1.55944e-12
5.74, 5.75, 0
5.75, 5.76, 0
5.76, 5.77, 0
5.77, 5.78, 0
5.78, 5.79, 0
5.79, 5.8, 0
5.8, 5.81, 0
5.81, 5.82, 0
5.82, 5.83, 0
5.83, 5.84, 0
5.84, 5.85, 0
5.85, 5.86, 2.5709e-12
5.86, 5.87, 0
5.87, 5.88, 0
5.88, 5.89, 0
5.89, 5.9, 0
5.9, 5.91, 0
5.91, 5.92, 2.90159e-12
5.92, 5.93, 0
5.93, 5.94, 0
5.94, 5.95, 2.62578e-12
5.95, 5.96, 0
5.96, 5.97, 2.72673e-12
5.97, 5.98, 0
5.98, 5.99, 0
5.99, 6, 0
6, 6.01, 0
6.01, 6.02, 2.05282e-12
6.02, 6.03, 0
6.03, 6.04, 0
6.04, 6.05, 0
6.05, 6.06, 0
6.06, 6.07, 0
6.07, 6.08, 0
6.08, 6.09, 0
6.09, 6.1, 0
6.1, 6.11, 0
6.11, 6.12, 0
6.12, 6.13, 0
6.13, 6.14, 0
6.14, 6.15, 2.53084e-12
6.15, 6.16, 0
6.16, 6.17, 2.88589e-12
6.17, 6.18, 0
6.18, 6.19, 0
6.19, 6.2, 0
6.2, 6.21, 0
6.21, 6.22, 0
6.22, 6.23, 0
6.23, 6.24, 0
6.24, 6.25, 0
6.25, 6.26, 0
6.26, 6.27, 0
6.27, 6.28, 0
6.28, 6.29, 0
6.29, 6.3, 0
6.3, 6.31, 0
6.31, 6.32, 0
6.32, 6.33, 2.4315e-12
6.33, 6.34, 0
6.34, 6.35, 2.85924e-12
6.35, 6.36, 0
6.36, 6.37, 0
6.37, 6.38, 0
6.38, 6.39, 0
6.39, 6.4, 0
6.4, 6.41, 0
6.41, 6.42, 0
6.42, 6.43, 0
6.43, 6.44, 0
6.44, 6.45, 0
6.45, 6.46, 0
6.46, 6.47, 0
6.47, 6.48, 0
6.48, 6.49, 0
6.49, 6.5, 0
6.5, 6.51, 0
6.51, 6.52, 0
6.52, 6.53, 0
6.53, 6.54, 0
6.54, 6.55, 0
6.55, 6.56, 0
6.56, 6.57, 0
6.57, 6.58, 0
6.58, 6.59, 0
6.59, 6.6, 0
6.6, 6.61, 0
6.61, 6.62, 0
6.62, 6.63, 0
6.63, 6.64, 0
6.64, 6.65, 0
6.65, 6.66, 0
6.66, 6.67, 0
6.67, 6.68, 0
6.68, 6.69, 0
6.69, 6.7, 0
6.7, 6.71, 0
6.71, 6.72, 0
6.72, 6.73, 0
6.73, 6.74, 0
6.74, 6.75, 0
6.75, 6.76, 0
6.76, 6.77, 0
6.77, 6.78, 4.03982e-12
6.78, 6.79, 0
6.79, 6.8, 0
6.8, 6.81, 0
6.81, 6.82, 0
6.82, 6.83, 4.7091e-12
6.83, 6.84, 0
6.84, 6.85, 0
6.85, 6.86, 0
6.86, 6.87, 2.87837e-12
6.87, 6.88, 0
6.88, 6.89, 0
6.89, 6.9, 0
6.9, 6.91, 0
6.91, 6.92, 0
6.92, 6.93, 0
6.93, 6.94, 0
6.94, 6.95, 0
6.95, 6.96, 0
6.96, 6.97, 0
6.97, 6.98, 0
6.98, 6.99, 0
6.99, 7, 0
7, 7.01, 0
7.01, 7.02, 0
7.02, 7.03, 0
7.03, 7.04, 0
7.04, 7.05, 0
7.05, 7.06, 0
7.06, 7.07, 0
7.07, 7.08, 0
7.08, 7.09, 0
7.09, 7.1, 0
7.1, 7.11, 0
7.11, 7.12, 0
7.12, 7.13, 0
7.13, 7.14, 0
7.14, 7.15, 0
7.15, 7.16, 0
7.16, 7.17, 0
7.17, 7.18, 0
7.18, 7.19, 0
7.19, 7.2, 0
7.2, 7.21, 0
7.21, 7.22, 0
7.22, 7.23, 0
7.23, 7.24, 0
7.24, 7.25, 0
7.25, 7.26, 0
7.26, 7.27, 0
7.27, 7.28, 0
7.28, 7.29, 0
7.29, 7.3, 0
7.3, 7.31, 0
7.31, 7.32, 0
7.32, 7.33, 0
7.33, 7.34, 0
7.34, 7.35, 0
7.35, 7.36, 0
7.36, 7.37, 0
7.37, 7.38, 0
7.38, 7.39, 0
7.39, 7.4, 0
7.4, 7.41, 0
7.41, 7.42, 0
7.42, 7.43, 0
7.43, 7.44, 0
7.44, 7.45, 0
7.45, 7.46, 0
7.46, 7.47, 0
7.47, 7.48, 0
7.48, 7.49, 0
7.49, 7.5, 0
7.5, 7.51, 0
7.51, 7.52, 4.00513e-12
7.52, 7.53, 0
7.53, 7.54, 0
7.54, 7.55, 0
7.55, 7.56, 0
7.56, 7.57, 0
7.57, 7.58, 0
7.58, 7.59, 0
7.59, 7.6, 0
7.6, 7.61, 0
7.61, 7.62, 0
7.62, 7.63, 0
7.63, 7.64, 0
7.64, 7.65, 0
7.65, 7.66, 0
7.66, 7.67, 0
7.67, 7.68, 0
7.68, 7.69, 0
7.69, 7.7, 0
7.7, 7.71, 0
7.71, 7.72, 0
7.72, 7.73, 0
7.73, 7.74, 0
7.74, 7.75, 0
7.75, 7.76, 0
7.76, 7.77, 0
7.77, 7.78, 0
7.78, 7.79, 0
7.79, 7.8, 0
7.8, 7.81, 0
7.81, 7.82, 0
7.82, 7.83, 0
7.83, 7.84, 0
7.84, 7.85, 0
7.85, 7.86, 0
7.86, 7.87, 0
7.87, 7.88, 0
7.88, 7.89, 0
7.89, 7.9, 0
7.9, 7.91, 0
7.91, 7.92, 0
7.92, 7.93, 0
7.93, 7.94, 0
7.94, 7.95, 0
7.95, 7.96, 0
7.96, 7.97, 0
7.97, 7.98, 0
7.98, 7.99, 0
7.99, 8, 0
8, 8.01, 0
8.01, 8.02, 0
8.02, 8.03, 0
8.03, 8.04, 0
8.04, 8.05, 0
8.05, 8.06, 0
8.06, 8.07, 0
8.07, 8.08, 0
8.08, 8.09, 0
8.09, 8.1, 0
8.1, 8.11, 0
8.11, 8.12, 0
8.12, 8.13, 0
8.13, 8.14, 0
8.14, 8.15, 0
8.15, 8.16, 0
8.16, 8.17, 0
8.17, 8.18, 3.35203e-12
8.18, 8.19, 0
8.19, 8.2, 0
8.2, 8.21, 0
8.21, 8.22, 0
8.22, 8.23, 0
8.23, 8.24, 0
8.24, 8.25, 0
8.25, 8.26, 0
8.26, 8.27, 0
8.27, 8.28, 0
8.28, 8.29, 0
8.29, 8.3, 0
8.3, 8.31, 0
8.31, 8.32, 0
8.32, 8.33, 0
8.33, 8.34, 0
8.34, 8.35, 0
8.35, 8.36, 0
8.36, 8.37, 0
8.37, 8.38, 0
8.38, 8.39, 0
8.39, 8.4, 0
8.4, 8.41, 0
8.41, 8.42, 0
8.42, 8.43, 0
8.43, 8.44, 0
8.44, 8.45, 0
8.45, 8.46, 0
8.46, 8.47, 0
8.47, 8.48, 0
8.48, 8.49, 0
8.49, 8.5, 0
8.5, 8.51, 0
8.51, 8.52, 0
8.52, 8.53, 0
8.53, 8.54, 0
8.54, 8.55, 0
8.55, 8.56, 7.57163e-12
8.56, 8.57, 0
8.57, 8.58, 0
8.58, 8.59, 0
8.59, 8.6, 0
8.6, 8.61, 0
8.61, 8.62, 0
8.62, 8.63, 0
8.63, 8.64, 0
8.64, 8.65, 0
8.65, 8.66, 0
8.66, 8.67, 0
8.67, 8.68, 0
8.68, 8.69, 0
8.69, 8.7, 0
8.7, 8.71, 0
8.71, 8.72, 0
8.72, 8.73, 0
8.73, 8.74, 0
8.74, 8.75, 0
8.75, 8.76, 0
8.76, 8.77, 0
8.77, 8.78, 0
8.78, 8.79, 0
8.79, 8.8, 0
8.8, 8.81, 0
8.81, 8.82, 0
8.82, 8.83, 0
8.83, 8.84, 0
8.84, 8.85, 0
8.85, 8.86, 0
8.86, 8.87, 0
8.87, 8.88, 0
8.88, 8.89, 0
8.89, 8.9, 0
8.9, 8.91, 0
8.91, 8.92, 0
8.92, 8.93, 0
8.93, 8.94, 0
8.94, 8.95, 0
8.95, 8.96, 0
8.96, 8.97, 0
8.97, 8.98, 0
8.98, 8.99, 0
8.99, 9, 0
9, 9.01, 0
9.01, 9.02, 0
9.02, 9.03, 0
9.03, 9.04, 0
9.04, 9.05, 0
9.05, 9.06, 0
9.06, 9.07, 0
9.07, 9.08, 0
9.08, 9.09, 0
9.09, 9.1, 0
9.1, 9.11, 0
9.11, 9.12, 0
9.12, 9.13, 0
9.13, 9.14, 3.51559e-12
9.14, 9.15, 0
9.15, 9.16, 0
9.16, 9.17, 0
9.17, 9.18, 0
9.18, 9.19, 0
9.19, 9.2, 0
9.2, 9.21, 0
9.21, 9.22, 0
9.22, 9.23, 0
9.23, 9.24, 0
9.24, 9.25, 0
9.25, 9.26, 4.22366e-12
9.26, 9.27, 0
9.27, 9.28, 0
9.28, 9.29, 0
9.29, 9.3, 0
9.3, 9.31, 0
9.31, 9.32, 0
9.32, 9.33, 0
9.33, 9.34, 0
9.34, 9.35, 0
9.35, 9.36, 0
9.36, 9.37, 0
9.37, 9.38, 0
9.38, 9.39, 0
9.39, 9.4, 0
9.4, 9.41, 0
9.41, 9.42, 0
9.42, 9.43, 0
9.43, 9.44, 0
9.44, 9.45, 0
9.45, 9.46, 0
9.46, 9.47, 0
9.47, 9.48, 0
9.48, 9.49, 0
9.49, 9.5, 0
9.5, 9.51, 0
9.51, 9.52, 0
9.52, 9.53, 0
9.53, 9.54, 0
9.54, 9.55, 0
9.55, 9.56, 0
9.56, 9.57, 0
9.57, 9.58, 0
9.58, 9.59, 0
9.59, 9.6, 0
9.6, 9.61, 0
9.61, 9.62, 0
9.62, 9.63, 0
9.63, 9.64, 0
9.64, 9.65, 0
9.65, 9.66, 0
9.66, 9.67, 0
9.67, 9.68, 0
9.68, 9.69, 0
9.69, 9.7, 0
9.7, 9.71, 0
9.71, 9.72, 0
9.72, 9.73, 0
9.73, 9.74, 0
9.74, 9.75, 0
9.75, 9.76, 0
9.76, 9.77, 0
9.77, 9.78, 0
9.78, 9.79, 0
9.79, 9.8, 0
9.8, 9.81, 0
9.81, 9.82, 0
9.82, 9.83, 0
9.83, 9.84, 0
9.84, 9.85, 0
9.85, 9.86, 0
9.86, 9.87, 0
9.87, 9.88, 0
9.88, 9.89, 0
9.89, 9.9, 0
9.9, 9.91, 0
9.91, 9.92, 0
9.92, 9.93, 0
9.93, 9.94, 0
9.94, 9.95, 0
9.95, 9.96, 0
9.96, 9.97, 0
9.97, 9.98, 0
9.98, 9.99, 0
9.99, 10, 0

==> anc/MicroBooNE_NuMI_NueInclusive_Ac.txt <==
# This file contains the values for the additional smearing matrix Ac for the MicroBooNE electron-neutrino charged-current inclusive cross section measurement.
# 
# Electron/Positron Energy
Bin i, Bin j, AC
1, 1, 0.2969
2, 1, 0.1693
3, 1, 0.0268
4, 1, -0.0074
5, 1, -0.0061
6, 1, -0.0259
7, 1, 0.0180
1, 2, 0.3822
2, 2, 0.3113
3, 2, 0.1800
4, 2, 0.0422
5, 2, -0.0217
6, 2, -0.0093
7, 2, 0.0057
1, 3, 0.2807
2, 3, 0.3958
3, 3, 0.4300
4, 3, 0.2137
5, 3, 0.0291
6, 3, 0.0447
7, 3, -0.0291
1, 4, 0.1310
2, 4, 0.1689
3, 4, 0.2612
4, 4, 0.3459
5, 4, 0.2474
6, 4, 0.0289
7, 4, -0.0359
1, 5, -0.0570
2, 5, -0.0738
3, 5, 0.0335
4, 5, 0.3302
5, 5, 0.4238
6, 5, 0.1321
7, 5, 0.0046
1, 6, -0.3115
2, 6, -0.1372
3, 6, 0.0194
4, 6, 0.0222
5, 6, 0.1876
6, 6, 0.4698
7, 6, 0.2365
1, 7, 0.2203
2, 7, 0.1084
3, 7, -0.0081
4, 7, -0.0040
5, 7, 0.0826
6, 7, 0.3025
7, 7, 0.7431
#
# Electron/Positron Angle
Bin i, Bin j, AC
1, 1, 0.3719
2, 1, -0.0169
3, 1, -0.0095
4, 1, -0.0955
5, 1, 0.0857
1, 2, 0.0900
2, 2, 0.4920
3, 2, 0.0214
4, 2, 0.2243
5, 2, 0.1972
1, 3, 0.0085
2, 3, -0.0954
3, 3, 0.5471
4, 3, 0.3368
5, 3, 0.1320
1, 4, -0.2228
2, 4, 0.2246
3, 4, 0.3103
4, 4, 0.3856
5, 4, 0.1427
1, 5, 0.7076
2, 5, 0.3508
3, 5, 0.0858
4, 5, 0.1040
5, 5, 0.3975

==> anc/MicroBooNE_NuMI_NueInclusive_UnfoldedCovariance.txt <==
# This file contains the values for the unfolded covariance matrix for the MicroBooNE electron-neutrino charged-current inclusive cross section measurement.
# 
# Electron/Positron Energy
Bin i, Bin j, Covariance
1, 1, 1.6960
2, 1, 2.2350
3, 1, 0.9086
4, 1, 0.3579
5, 1, 0.0844
6, 1, -0.0063
7, 1, 0.0116
1, 2, 2.2350
2, 2, 3.3259
3, 2, 1.6634
4, 2, 0.6494
5, 2, 0.1439
6, 2, 0.0205
7, 2, 0.0125
1, 3, 0.9086
2, 3, 1.6634
3, 3, 1.1028
4, 3, 0.5219
5, 3, 0.1608
6, 3, 0.0366
7, 3, 0.0037
1, 4, 0.3579
2, 4, 0.6494
3, 4, 0.5219
4, 4, 0.4410
5, 4, 0.2292
6, 4, 0.0267
7, 4, 0.0039
1, 5, 0.0844
2, 5, 0.1439
3, 5, 0.1608
4, 5, 0.2292
5, 5, 0.1568
6, 5, 0.0196
7, 5, 0.0044
1, 6, -0.0063
2, 6, 0.0205
3, 6, 0.0366
4, 6, 0.0267
5, 6, 0.0196
6, 6, 0.0076
7, 6, 0.0019
1, 7, 0.0116
2, 7, 0.0125
3, 7, 0.0037
4, 7, 0.0039
5, 7, 0.0044
6, 7, 0.0019
7, 7, 0.0020
#
# Electron/Positron Angle
Bin i, Bin j, Covariance
1, 1, 0.0539
2, 1, 0.1344
3, 1, 0.1900
4, 1, 0.1922
5, 1, 0.8153
1, 2, 0.1344
2, 2, 1.6390
3, 2, 0.5757
4, 2, 3.0315
5, 2, 3.9731
1, 3, 0.1900
2, 3, 0.5757
3, 3, 4.2600
4, 3, 6.5785
5, 3, 5.7384
1, 4, 0.1922
2, 4, 3.0315
3, 4, 6.5785
4, 4, 14.7711
5, 4, 11.0572
1, 5, 0.8153
2, 5, 3.9731
3, 5, 5.7384
4, 5, 11.0572
5, 5, 17.3380

==> anc/MicroBooNE_NuMI_NuebarFlux.txt <==
# This file contains the NuMI electron-antineutrino flux at the MicroBooNE detector with the NuMI beam running in FHC mode.
#
bin_low [GeV],bin_high [GeV],nuebar_flux / 10 MeV / cm2 / POT
0, 0.01, 5.4222e-09
0.01, 0.02, 1.23826e-08
0.02, 0.03, 2.05855e-08
0.03, 0.04, 2.73698e-08
0.04, 0.05, 3.10016e-08
0.05, 0.06, 1.04379e-08
0.06, 0.07, 4.91396e-10
0.07, 0.08, 3.71818e-10
0.08, 0.09, 3.83248e-10
0.09, 0.1, 3.79544e-10
0.1, 0.11, 4.32288e-10
0.11, 0.12, 4.1726e-10
0.12, 0.13, 4.69733e-10
0.13, 0.14, 4.29912e-10
0.14, 0.15, 4.7671e-10
0.15, 0.16, 4.41298e-10
0.16, 0.17, 4.40661e-10
0.17, 0.18, 4.90268e-10
0.18, 0.19, 4.57134e-10
0.19, 0.2, 4.48144e-10
0.2, 0.21, 4.7685e-10
0.21, 0.22, 4.62661e-10
0.22, 0.23, 5.06754e-10
0.23, 0.24, 4.63325e-10
0.24, 0.25, 5.10112e-10
0.25, 0.26, 4.82212e-10
0.26, 0.27, 4.827e-10
0.27, 0.28, 4.9175e-10
0.28, 0.29, 4.84878e-10
0.29, 0.3, 4.773e-10
0.3, 0.31, 5.03214e-10
0.31, 0.32, 5.36789e-10
0.32, 0.33, 5.26729e-10
0.33, 0.34, 4.97216e-10
0.34, 0.35, 5.11099e-10
0.35, 0.36, 5.05977e-10
0.36, 0.37, 4.86633e-10
0.37, 0.38, 4.86586e-10
0.38, 0.39, 5.17535e-10
0.39, 0.4, 5.09157e-10
0.4, 0.41, 4.96651e-10
0.41, 0.42, 4.99656e-10
0.42, 0.43, 5.24049e-10
0.43, 0.44, 4.99695e-10
0.44, 0.45, 5.41529e-10
0.45, 0.46, 4.93653e-10
0.46, 0.47, 5.09059e-10
0.47, 0.48, 5.03608e-10
0.48, 0.49, 5.45016e-10
0.49, 0.5, 4.61138e-10
0.5, 0.51, 5.03316e-10
0.51, 0.52, 5.22329e-10
0.52, 0.53, 5.05927e-10
0.53, 0.54, 5.67294e-10
0.54, 0.55, 4.91353e-10
0.55, 0.56, 4.60751e-10
0.56, 0.57, 4.94272e-10
0.57, 0.58, 4.73499e-10
0.58, 0.59, 4.61355e-10
0.59, 0.6, 4.95576e-10
0.6, 0.61, 4.93526e-10
0.61, 0.62, 4.81735e-10
0.62, 0.63, 4.81961e-10
0.63, 0.64, 4.69306e-10
0.64, 0.65, 4.7821e-10
0.65, 0.66, 4.7667e-10
0.66, 0.67, 4.96352e-10
0.67, 0.68, 4.29683e-10
0.68, 0.69, 4.82507e-10
0.69, 0.7, 4.4396e-10
0.7, 0.71, 4.75601e-10
0.71, 0.72, 4.41733e-10
0.72, 0.73, 4.47128e-10
0.73, 0.74, 4.58802e-10
0.74, 0.75, 4.33481e-10
0.75, 0.76, 4.32945e-10
0.76, 0.77, 4.32195e-10
0.77, 0.78, 4.41033e-10
0.78, 0.79, 4.27555e-10
0.79, 0.8, 4.432e-10
0.8, 0.81, 4.1425e-10
0.81, 0.82, 3.99603e-10
0.82, 0.83, 3.86705e-10
0.83, 0.84, 3.7964e-10
0.84, 0.85, 3.91716e-10
0.85, 0.86, 3.66499e-10
0.86, 0.87, 3.8497e-10
0.87, 0.88, 3.91629e-10
0.88, 0.89, 3.89614e-10
0.89, 0.9, 3.69312e-10
0.9, 0.91, 3.50585e-10
0.91, 0.92, 3.68805e-10
0.92, 0.93, 3.63218e-10
0.93, 0.94, 3.81924e-10
0.94, 0.95, 3.40635e-10
0.95, 0.96, 3.20512e-10
0.96, 0.97, 3.22749e-10
0.97, 0.98, 3.34246e-10
0.98, 0.99, 3.64795e-10
0.99, 1, 3.31668e-10
1, 1.01, 3.43603e-10
1.01, 1.02, 3.14462e-10
1.02, 1.03, 3.49725e-10
1.03, 1.04, 3.03825e-10
1.04, 1.05, 2.99456e-10
1.05, 1.06, 2.95899e-10
1.06, 1.07, 2.8271e-10
1.07, 1.08, 2.94585e-10
1.08, 1.09, 2.77175e-10
1.09, 1.1, 3.03512e-10
1.1, 1.11, 2.69676e-10
1.11, 1.12, 2.77682e-10
1.12, 1.13, 2.65018e-10
1.13, 1.14, 2.83393e-10
1.14, 1.15, 2.89552e-10
1.15, 1.16, 2.78215e-10
1.16, 1.17, 2.62687e-10
1.17, 1.18, 2.56234e-10
1.18, 1.19, 2.25423e-10
1.19, 1.2, 2.31419e-10
1.2, 1.21, 2.65139e-10
1.21, 1.22, 2.80616e-10
1.22, 1.23, 2.33109e-10
1.23, 1.24, 2.40346e-10
1.24, 1.25, 2.5755e-10
1.25, 1.26, 2.57171e-10
1.26, 1.27, 2.40319e-10
1.27, 1.28, 2.25202e-10
1.28, 1.29, 2.22638e-10
1.29, 1.3, 2.07797e-10
1.3, 1.31, 2.14512e-10
1.31, 1.32, 1.93648e-10
1.32, 1.33, 2.08148e-10
1.33, 1.34, 2.16118e-10
1.34, 1.35, 2.19859e-10
1.35, 1.36, 1.89738e-10
1.36, 1.37, 1.9098e-10
1.37, 1.38, 1.7298e-10
1.38, 1.39, 1.86773e-10
1.39, 1.4, 2.07192e-10
1.4, 1.41, 1.73672e-10
1.41, 1.42, 1.81648e-10
1.42, 1.43, 1.69563e-10
1.43, 1.44, 2.05978e-10
1.44, 1.45, 1.46056e-10
1.45, 1.46, 1.55788e-10
1.46, 1.47, 1.51659e-10
1.47, 1.48, 1.82417e-10
1.48, 1.49, 1.34859e-10
1.49, 1.5, 1.55714e-10
1.5, 1.51, 1.51783e-10
1.51, 1.52, 1.42278e-10
1.52, 1.53, 1.59565e-10
1.53, 1.54, 1.46651e-10
1.54, 1.55, 1.57552e-10
1.55, 1.56, 1.65511e-10
1.56, 1.57, 1.51479e-10
1.57, 1.58, 1.43605e-10
1.58, 1.59, 1.15932e-10
1.59, 1.6, 1.45241e-10
1.6, 1.61, 1.29799e-10
1.61, 1.62, 1.33856e-10
1.62, 1.63, 1.39039e-10
1.63, 1.64, 1.17193e-10
1.64, 1.65, 1.21447e-10
1.65, 1.66, 1.26369e-10
1.66, 1.67, 1.03827e-10
1.67, 1.68, 1.16297e-10
1.68, 1.69, 1.04992e-10
1.69, 1.7, 1.2649e-10
1.7, 1.71, 1.53253e-10
1.71, 1.72, 1.15029e-10
1.72, 1.73, 1.22138e-10
1.73, 1.74, 1.1072e-10
1.74, 1.75, 1.08295e-10
1.75, 1.76, 8.55516e-11
1.76, 1.77, 1.10738e-10
1.77, 1.78, 1.25598e-10
1.78, 1.79, 1.15816e-10
1.79, 1.8, 1.09396e-10
1.8, 1.81, 8.64707e-11
1.81, 1.82, 1.00828e-10
1.82, 1.83, 1.15842e-10
1.83, 1.84, 1.04145e-10
1.84, 1.85, 9.23257e-11
1.85, 1.86, 9.72094e-11
1.86, 1.87, 9.6348e-11
1.87, 1.88, 7.10076e-11
1.88, 1.89, 8.80812e-11
1.89, 1.9, 9.87638e-11
1.9, 1.91, 9.30641e-11
1.91, 1.92, 8.17466e-11
1.92, 1.93, 8.20578e-11
1.93, 1.94, 8.92581e-11
1.94, 1.95, 7.43436e-11
1.95, 1.96, 7.82047e-11
1.96, 1.97, 8.44766e-11
1.97, 1.98, 7.04651e-11
1.98, 1.99, 6.71337e-11
1.99, 2, 8.35207e-11
2, 2.01, 7.65674e-11
2.01, 2.02, 5.84762e-11
2.02, 2.03, 6.74411e-11
2.03, 2.04, 7.05723e-11
2.04, 2.05, 6.56129e-11
2.05, 2.06, 7.66341e-11
2.06, 2.07, 7.0375e-11
2.07, 2.08, 6.8899e-11
2.08, 2.09, 5.32234e-11
2.09, 2.1, 6.32593e-11
2.1, 2.11, 6.62601e-11
2.11, 2.12, 6.78933e-11
2.12, 2.13, 7.70445e-11
2.13, 2.14, 6.97204e-11
2.14, 2.15, 6.29714e-11
2.15, 2.16, 6.20927e-11
2.16, 2.17, 6.90495e-11
2.17, 2.18, 5.0746e-11
2.18, 2.19, 5.3489e-11
2.19, 2.2, 5.94396e-11
2.2, 2.21, 6.36786e-11
2.21, 2.22, 5.83191e-11
2.22, 2.23, 6.93827e-11
2.23, 2.24, 6.14122e-11
2.24, 2.25, 5.9575e-11
2.25, 2.26, 6.01423e-11
2.26, 2.27, 4.94873e-11
2.27, 2.28, 6.3784e-11
2.28, 2.29, 4.64309e-11
2.29, 2.3, 4.77229e-11
2.3, 2.31, 6.67516e-11
2.31, 2.32, 4.06405e-11
2.32, 2.33, 5.81143e-11
2.33, 2.34, 4.23255e-11
2.34, 2.35, 6.75542e-11
2.35, 2.36, 5.06952e-11
2.36, 2.37, 6.23849e-11
2.37, 2.38, 3.58376e-11
2.38, 2.39, 4.33216e-11
2.39, 2.4, 5.03756e-11
2.4, 2.41, 4.73182e-11
2.41, 2.42, 4.8645e-11
2.42, 2.43, 4.98474e-11
2.43, 2.44, 4.08691e-11
2.44, 2.45, 5.52217e-11
2.45, 2.46, 4.72952e-11
2.46, 2.47, 6.60738e-11
2.47, 2.48, 4.51739e-11
2.48, 2.49, 4.81279e-11
2.49, 2.5, 4.36974e-11
2.5, 2.51, 3.82708e-11
2.51, 2.52, 2.68309e-11
2.52, 2.53, 3.88208e-11
2.53, 2.54, 4.42992e-11
2.54, 2.55, 5.12351e-11
2.55, 2.56, 5.42537e-11
2.56, 2.57, 3.82893e-11
2.57, 2.58, 3.82929e-11
2.58, 2.59, 5.28055e-11
2.59, 2.6, 4.39087e-11
2.6, 2.61, 3.18033e-11
2.61, 2.62, 3.66481e-11
2.62, 2.63, 3.47218e-11
2.63, 2.64, 2.57376e-11
2.64, 2.65, 5.21875e-11
2.65, 2.66, 1.84271e-11
2.66, 2.67, 5.07204e-11
2.67, 2.68, 2.84176e-11
2.68, 2.69, 2.4588e-11
2.69, 2.7, 3.87274e-11
2.7, 2.71, 3.90329e-11
2.71, 2.72, 4.17425e-11
2.72, 2.73, 2.42961e-11
2.73, 2.74, 3.12475e-11
2.74, 2.75, 4.39461e-11
2.75, 2.76, 2.26464e-11
2.76, 2.77, 3.88538e-11
2.77, 2.78, 2.75673e-11
2.78, 2.79, 3.23149e-11
2.79, 2.8, 2.7971e-11
2.8, 2.81, 3.50278e-11
2.81, 2.82, 1.90361e-11
2.82, 2.83, 1.74038e-11
2.83, 2.84, 3.50145e-11
2.84, 2.85, 3.34646e-11
2.85, 2.86, 2.57509e-11
2.86, 2.87, 3.35794e-11
2.87, 2.88, 3.17156e-11
2.88, 2.89, 2.30041e-11
2.89, 2.9, 2.07795e-11
2.9, 2.91, 2.42104e-11
2.91, 2.92, 2.77007e-11
2.92, 2.93, 1.59034e-11
2.93, 2.94, 1.61626e-11
2.94, 2.95, 1.95004e-11
2.95, 2.96, 2.40019e-11
2.96, 2.97, 2.81637e-11
2.97, 2.98, 2.41236e-11
2.98, 2.99, 2.33973e-11
2.99, 3, 2.83897e-11
3, 3.01, 1.58918e-11
3.01, 3.02, 2.87826e-11
3.02, 3.03, 1.79795e-11
3.03, 3.04, 2.57784e-11
3.04, 3.05, 1.87449e-11
3.05, 3.06, 1.44335e-11
3.06, 3.07, 3.62611e-11
3.07, 3.08, 2.06341e-11
3.08, 3.09, 1.60952e-11
3.09, 3.1, 2.61779e-11
3.1, 3.11, 1.79831e-11
3.11, 3.12, 1.42169e-11
3.12, 3.13, 2.59859e-11
3.13, 3.14, 1.04864e-11
3.14, 3.15, 1.54534e-11
3.15, 3.16, 1.47003e-11
3.16, 3.17, 2.16594e-11
3.17, 3.18, 2.38938e-11
3.18, 3.19, 1.42158e-11
3.19, 3.2, 1.18013e-11
3.2, 3.21, 1.67888e-11
3.21, 3.22, 3.09316e-11
3.22, 3.23, 1.97476e-11
3.23, 3.24, 1.87867e-11
3.24, 3.25, 1.8135e-11
3.25, 3.26, 1.93868e-11
3.26, 3.27, 3.08606e-11
3.27, 3.28, 1.89083e-11
3.28, 3.29, 2.14611e-11
3.29, 3.3, 2.80729e-11
3.3, 3.31, 1.26858e-11
3.31, 3.32, 2.25118e-11
3.32, 3.33, 1.92883e-11
3.33, 3.34, 3.82827e-11
3.34, 3.35, 1.38057e-11
3.35, 3.36, 2.05846e-11
3.36, 3.37, 1.54598e-11
3.37, 3.38, 1.97576e-11
3.38, 3.39, 7.88854e-12
3.39, 3.4, 1.86958e-11
3.4, 3.41, 1.31166e-11
3.41, 3.42, 8.72425e-12
3.42, 3.43, 1.72325e-11
3.43, 3.44, 1.38471e-11
3.44, 3.45, 1.94119e-11
3.45, 3.46, 6.4294e-12
3.46, 3.47, 1.12474e-11
3.47, 3.48, 9.02823e-12
3.48, 3.49, 9.2528e-12
3.49, 3.5, 1.14873e-11
3.5, 3.51, 6.91379e-12
3.51, 3.52, 2.25636e-11
3.52, 3.53, 1.10029e-11
3.53, 3.54, 9.85391e-12
3.54, 3.55, 8.93728e-12
3.55, 3.56, 1.32943e-11
3.56, 3.57, 8.3134e-12
3.57, 3.58, 1.07736e-11
3.58, 3.59, 1.63818e-11
3.59, 3.6, 7.45703e-12
3.6, 3.61, 8.99266e-12
3.61, 3.62, 9.96647e-12
3.62, 3.63, 4.946e-12
3.63, 3.64, 1.03596e-12
3.64, 3.65, 1.4317e-11
3.65, 3.66, 4.52148e-12
3.66, 3.67, 1.14364e-11
3.67, 3.68, 6.7159e-12
3.68, 3.69, 1.82881e-11
3.69, 3.7, 1.19433e-11
3.7, 3.71, 1.84652e-11
3.71, 3.72, 6.1508e-12
3.72, 3.73, 5.65708e-12
3.73, 3.74, 1.01522e-11
3.74, 3.75, 1.37537e-11
3.75, 3.76, 4.9984e-12
3.76, 3.77, 5.9404e-12
3.77, 3.78, 6.33754e-12
3.78, 3.79, 2.86601e-12
3.79, 3.8, 7.75141e-12
3.8, 3.81, 7.7143e-12
3.81, 3.82, 1.00156e-11
3.82, 3.83, 4.21335e-12
3.83, 3.84, 1.63675e-11
3.84, 3.85, 6.70747e-12
3.85, 3.86, 5.5585e-12
3.86, 3.87, 5.82923e-12
3.87, 3.88, 5.90423e-12
3.88, 3.89, 1.53299e-11
3.89, 3.9, 1.09622e-11
3.9, 3.91, 3.84449e-12
3.91, 3.92, 1.08729e-11
3.92, 3.93, 4.98321e-12
3.93, 3.94, 1.46249e-11
3.94, 3.95, 8.35752e-12
3.95, 3.96, 5.1574e-12
3.96, 3.97, 3.57678e-12
3.97, 3.98, 9.13901e-12
3.98, 3.99, 8.64627e-12
3.99, 4, 1.09933e-11
4, 4.01, 4.17633e-12
4.01, 4.02, 3.79544e-12
4.02, 4.03, 1.20608e-11
4.03, 4.04, 5.3366e-12
4.04, 4.05, 3.25628e-12
4.05, 4.06, 6.99416e-12
4.06, 4.07, 4.2642e-12
4.07, 4.08, 3.94447e-12
4.08, 4.09, 8.54048e-12
4.09, 4.1, 2.83295e-12
4.1, 4.11, 4.96024e-12
4.11, 4.12, 3.27594e-12
4.12, 4.13, 1.04848e-11
4.13, 4.14, 6.24645e-12
4.14, 4.15, 3.21255e-12
4.15, 4.16, 1.12485e-11
4.16, 4.17, 5.84883e-12
4.17, 4.18, 1.09343e-11
4.18, 4.19, 8.50919e-12
4.19, 4.2, 0
4.2, 4.21, 1.67789e-11
4.21, 4.22, 9.36422e-12
4.22, 4.23, 3.09885e-12
4.23, 4.24, 0
4.24, 4.25, 1.75524e-12
4.25, 4.26, 3.53437e-12
4.26, 4.27, 6.04439e-12
4.27, 4.28, 8.62102e-13
4.28, 4.29, 7.92648e-12
4.29, 4.3, 0
4.3, 4.31, 3.32665e-12
4.31, 4.32, 1.00736e-11
4.32, 4.33, 0
4.33, 4.34, 3.32006e-12
4.34, 4.35, 0
4.35, 4.36, 1.68644e-12
4.36, 4.37, 3.13427e-12
4.37, 4.38, 3.1578e-12
4.38, 4.39, 2.77564e-12
4.39, 4.4, 1.25779e-11
4.4, 4.41, 1.08143e-12
4.41, 4.42, 0
4.42, 4.43, 8.13782e-12
4.43, 4.44, 4.10873e-12
4.44, 4.45, 6.59926e-12
4.45, 4.46, 0
4.46, 4.47, 2.32215e-12
4.47, 4.48, 3.88515e-12
4.48, 4.49, 2.17591e-12
4.49, 4.5, 7.79502e-13
4.5, 4.51, 2.64945e-12
4.51, 4.52, 0
4.52, 4.53, 0
4.53, 4.54, 9.41785e-12
4.54, 4.55, 1.1847e-12
4.55, 4.56, 0
4.56, 4.57, 5.2355e-12
4.57, 4.58, 5.03258e-12
4.58, 4.59, 0
4.59, 4.6, 0
4.6, 4.61, 1.4985e-11
4.61, 4.62, 0
4.62, 4.63, 6.73772e-12
4.63, 4.64, 1.99677e-12
4.64, 4.65, 1.08044e-12
4.65, 4.66, 0
4.66, 4.67, 2.60938e-12
4.67, 4.68, 0
4.68, 4.69, 0
4.69, 4.7, 2.0616e-12
4.7, 4.71, 2.35783e-12
4.71, 4.72, 3.43712e-12
4.72, 4.73, 5.91917e-12
4.73, 4.74, 1.60497e-12
4.74, 4.75, 2.26043e-12
4.75, 4.76, 4.16336e-12
4.76, 4.77, 2.16311e-12
4.77, 4.78, 3.62773e-12
4.78, 4.79, 3.37646e-12
4.79, 4.8, 0
4.8, 4.81, 3.21737e-12
4.81, 4.82, 0
4.82, 4.83, 3.90198e-12
4.83, 4.84, 0
4.84, 4.85, 1.83757e-12
4.85, 4.86, 4.32319e-12
4.86, 4.87, 1.59344e-12
4.87, 4.88, 0
4.88, 4.89, 0
4.89, 4.9, 5.49204e-12
4.9, 4.91, 5.72763e-12
4.91, 4.92, 0
4.92, 4.93, 0
4.93, 4.94, 1.95186e-12
4.94, 4.95, 3.66674e-12
4.95, 4.96, 0
4.96, 4.97, 1.74148e-12
4.97, 4.98, 4.59783e-12
4.98, 4.99, 0
4.99, 5, 0
5, 5.01, 2.20826e-12
5.01, 5.02, 0
5.02, 5.03, 1.90829e-12
5.03, 5.04, 2.99487e-12
5.04, 5.05, 0
5.05, 5.06, 0
5.06, 5.07, 3.79956e-12
5.07, 5.08, 3.36695e-12
5.08, 5.09, 0
5.09, 5.1, 0
5.1, 5.11, 0
5.11, 5.12, 1.84513e-12
5.12, 5.13, 1.37558e-12
5.13, 5.14, 6.51555e-12
5.14, 5.15, 3.77975e-12
5.15, 5.16, 9.38286e-12
5.16, 5.17, 2.30908e-12
5.17, 5.18, 0
5.18, 5.19, 2.0901e-12
5.19, 5.2, 0
5.2, 5.21, 6.48746e-12
5.21, 5.22, 0
5.22, 5.23, 0
5.23, 5.24, 5.28763e-12
5.24, 5.25, 0
5.25, 5.26, 0
5.26, 5.27, 0
5.27, 5.28, 0
5.28, 5.29, 0
5.29, 5.3, 0
5.3, 5.31, 2.69969e-12
5.31, 5.32, 0
5.32, 5.33, 2.33828e-12
5.33, 5.34, 0
5.34, 5.35, 0
5.35, 5.36, 0
5.36, 5.37, 1.32354e-11
5.37, 5.38, 0
5.38, 5.39, 3.9572e-12
5.39, 5.4, 0
5.4, 5.41, 1.57241e-12
5.41, 5.42, 0
5.42, 5.43, 0
5.43, 5.44, 0
5.44, 5.45, 0
5.45, 5.46, 2.90668e-12
5.46, 5.47, 0
5.47, 5.48, 2.89985e-12
5.48, 5.49, 0
5.49, 5.5, 5.55413e-12
5.5, 5.51, 1.37883e-12
5.51, 5.52, 3.07841e-12
5.52, 5.53, 0
5.53, 5.54, 2.13593e-12
5.54, 5.55, 4.66902e-12
5.55, 5.56, 0
5.56, 5.57, 0
5.57, 5.58, 0
5.58, 5.59, 8.74083e-13
5.59, 5.6, 2.31728e-12
5.6, 5.61, 0
5.61, 5.62, 1.26983e-12
5.62, 5.63, 4.4916e-12
5.63, 5.64, 1.00005e-12
5.64, 5.65, 0
5.65, 5.66, 0
5.66, 5.67, 0
5.67, 5.68, 0
5.68, 5.69, 0
5.69, 5.7, 0
5.7, 5.71, 2.4844e-12
5.71, 5.72, 2.19084e-12
5.72, 5.73, 2.84145e-12
5.73, 5.74, 0
5.74, 5.75, 0
5.75, 5.76, 0
5.76, 5.77, 0
5.77, 5.78, 0
5.78, 5.79, 2.90349e-12
5.79, 5.8, 0
5.8, 5.81, 0
5.81, 5.82, 0
5.82, 5.83, 2.83046e-12
5.83, 5.84, 0
5.84, 5.85, 0
5.85, 5.86, 2.43096e-12
5.86, 5.87, 0
5.87, 5.88, 0
5.88, 5.89, 0
5.89, 5.9, 0
5.9, 5.91, 2.72235e-12
5.91, 5.92, 2.71508e-12
5.92, 5.93, 0
5.93, 5.94, 0
5.94, 5.95, 3.51105e-12
5.95, 5.96, 0
5.96, 5.97, 0
5.97, 5.98, 0
5.98, 5.99, 0
5.99, 6, 0
6, 6.01, 0
6.01, 6.02, 0
6.02, 6.03, 1.40942e-12
6.03, 6.04, 0
6.04, 6.05, 0
6.05, 6.06, 0
6.06, 6.07, 0
6.07, 6.08, 0
6.08, 6.09, 2.5972e-12
6.09, 6.1, 0
6.1, 6.11, 0
6.11, 6.12, 0
6.12, 6.13, 0
6.13, 6.14, 0
6.14, 6.15, 2.85683e-12
6.15, 6.16, 0
6.16, 6.17, 0
6.17, 6.18, 0
6.18, 6.19, 2.14212e-12
6.19, 6.2, 0
6.2, 6.21, 0
6.21, 6.22, 0
6.22, 6.23, 0
6.23, 6.24, 0
6.24, 6.25, 0
6.25, 6.26, 0
6.26, 6.27, 0
6.27, 6.28, 0
6.28, 6.29, 2.1473e-12
6.29, 6.3, 0
6.3, 6.31, 0
6.31, 6.32, 0
6.32, 6.33, 0
6.33, 6.34, 0
6.34, 6.35, 0
6.35, 6.36, 1.40385e-12
6.36, 6.37, 0
6.37, 6.38, 0
6.38, 6.39, 0
6.39, 6.4, 0
6.4, 6.41, 0
6.41, 6.42, 0
6.42, 6.43, 4.35107e-12
6.43, 6.44, 6.36559e-12
6.44, 6.45, 0
6.45, 6.46, 0
6.46, 6.47, 0
6.47, 6.48, 0
6.48, 6.49, 0
6.49, 6.5, 2.27559e-12
6.5, 6.51, 0
6.51, 6.52, 4.97911e-12
6.52, 6.53, 0
6.53, 6.54, 0
6.54, 6.55, 0
6.55, 6.56, 0
6.56, 6.57, 0
6.57, 6.58, 0
6.58, 6.59, 0
6.59, 6.6, 0
6.6, 6.61, 0
6.61, 6.62, 0
6.62, 6.63, 0
6.63, 6.64, 0
6.64, 6.65, 0
6.65, 6.66, 0
6.66, 6.67, 0
6.67, 6.68, 0
6.68, 6.69, 0
6.69, 6.7, 2.78592e-12
6.7, 6.71, 0
6.71, 6.72, 0
6.72, 6.73, 0
6.73, 6.74, 0
6.74, 6.75, 0
6.75, 6.76, 0
6.76, 6.77, 0
6.77, 6.78, 0
6.78, 6.79, 0
6.79, 6.8, 0
6.8, 6.81, 0
6.81, 6.82, 0
6.82, 6.83, 0
6.83, 6.84, 0
6.84, 6.85, 0
6.85, 6.86, 0
6.86, 6.87, 0
6.87, 6.88, 0
6.88, 6.89, 0
6.89, 6.9, 0
6.9, 6.91, 0
6.91, 6.92, 0
6.92, 6.93, 0
6.93, 6.94, 0
6.94, 6.95, 0
6.95, 6.96, 0
6.96, 6.97, 0
6.97, 6.98, 0
6.98, 6.99, 0
6.99, 7, 0
7, 7.01, 0
7.01, 7.02, 0
7.02, 7.03, 0
7.03, 7.04, 0
7.04, 7.05, 0
7.05, 7.06, 0
7.06, 7.07, 0
7.07, 7.08, 0
7.08, 7.09, 0
7.09, 7.1, 0
7.1, 7.11, 0
7.11, 7.12, 0
7.12, 7.13, 0
7.13, 7.14, 0
7.14, 7.15, 0
7.15, 7.16, 0
7.16, 7.17, 0
7.17, 7.18, 0
7.18, 7.19, 0
7.19, 7.2, 0
7.2, 7.21, 0
7.21, 7.22, 0
7.22, 7.23, 0
7.23, 7.24, 0
7.24, 7.25, 0
7.25, 7.26, 0
7.26, 7.27, 0
7.27, 7.28, 0
7.28, 7.29, 0
7.29, 7.3, 0
7.3, 7.31, 0
7.31, 7.32, 0
7.32, 7.33, 0
7.33, 7.34, 0
7.34, 7.35, 0
7.35, 7.36, 0
7.36, 7.37, 0
7.37, 7.38, 0
7.38, 7.39, 0
7.39, 7.4, 0
7.4, 7.41, 0
7.41, 7.42, 0
7.42, 7.43, 0
7.43, 7.44, 0
7.44, 7.45, 0
7.45, 7.46, 0
7.46, 7.47, 0
7.47, 7.48, 0
7.48, 7.49, 0
7.49, 7.5, 0
7.5, 7.51, 0
7.51, 7.52, 0
7.52, 7.53, 0
7.53, 7.54, 0
7.54, 7.55, 0
7.55, 7.56, 0
7.56, 7.57, 0
7.57, 7.58, 0
7.58, 7.59, 0
7.59, 7.6, 0
7.6, 7.61, 0
7.61, 7.62, 0
7.62, 7.63, 0
7.63, 7.64, 0
7.64, 7.65, 0
7.65, 7.66, 0
7.66, 7.67, 0
7.67, 7.68, 0
7.68, 7.69, 0
7.69, 7.7, 0
7.7, 7.71, 0
7.71, 7.72, 0
7.72, 7.73, 0
7.73, 7.74, 0
7.74, 7.75, 0
7.75, 7.76, 0
7.76, 7.77, 0
7.77, 7.78, 0
7.78, 7.79, 0
7.79, 7.8, 0
7.8, 7.81, 0
7.81, 7.82, 0
7.82, 7.83, 0
7.83, 7.84, 0
7.84, 7.85, 0
7.85, 7.86, 0
7.86, 7.87, 0
7.87, 7.88, 0
7.88, 7.89, 0
7.89, 7.9, 0
7.9, 7.91, 0
7.91, 7.92, 0
7.92, 7.93, 0
7.93, 7.94, 0
7.94, 7.95, 0
7.95, 7.96, 0
7.96, 7.97, 0
7.97, 7.98, 0
7.98, 7.99, 0
7.99, 8, 0
8, 8.01, 0
8.01, 8.02, 0
8.02, 8.03, 0
8.03, 8.04, 0
8.04, 8.05, 0
8.05, 8.06, 0
8.06, 8.07, 0
8.07, 8.08, 0
8.08, 8.09, 0
8.09, 8.1, 0
8.1, 8.11, 0
8.11, 8.12, 0
8.12, 8.13, 0
8.13, 8.14, 0
8.14, 8.15, 0
8.15, 8.16, 0
8.16, 8.17, 0
8.17, 8.18, 0
8.18, 8.19, 0
8.19, 8.2, 0
8.2, 8.21, 0
8.21, 8.22, 0
8.22, 8.23, 0
8.23, 8.24, 0
8.24, 8.25, 0
8.25, 8.26, 0
8.26, 8.27, 0
8.27, 8.28, 0
8.28, 8.29, 0
8.29, 8.3, 0
8.3, 8.31, 0
8.31, 8.32, 0
8.32, 8.33, 3.19566e-12
8.33, 8.34, 0
8.34, 8.35, 0
8.35, 8.36, 0
8.36, 8.37, 0
8.37, 8.38, 0
8.38, 8.39, 0
8.39, 8.4, 0
8.4, 8.41, 2.72273e-12
8.41, 8.42, 0
8.42, 8.43, 0
8.43, 8.44, 0
8.44, 8.45, 0
8.45, 8.46, 0
8.46, 8.47, 0
8.47, 8.48, 0
8.48, 8.49, 0
8.49, 8.5, 0
8.5, 8.51, 0
8.51, 8.52, 0
8.52, 8.53, 0
8.53, 8.54, 0
8.54, 8.55, 0
8.55, 8.56, 0
8.56, 8.57, 0
8.57, 8.58, 0
8.58, 8.59, 0
8.59, 8.6, 0
8.6, 8.61, 0
8.61, 8.62, 0
8.62, 8.63, 0
8.63, 8.64, 0
8.64, 8.65, 0
8.65, 8.66, 0
8.66, 8.67, 0
8.67, 8.68, 0
8.68, 8.69, 0
8.69, 8.7, 0
8.7, 8.71, 2.00091e-12
8.71, 8.72, 0
8.72, 8.73, 0
8.73, 8.74, 0
8.74, 8.75, 0
8.75, 8.76, 0
8.76, 8.77, 0
8.77, 8.78, 0
8.78, 8.79, 0
8.79, 8.8, 0
8.8, 8.81, 0
8.81, 8.82, 0
8.82, 8.83, 0
8.83, 8.84, 0
8.84, 8.85, 0
8.85, 8.86, 0
8.86, 8.87, 0
8.87, 8.88, 0
8.88, 8.89, 0
8.89, 8.9, 0
8.9, 8.91, 0
8.91, 8.92, 0
8.92, 8.93, 0
8.93, 8.94, 0
8.94, 8.95, 0
8.95, 8.96, 0
8.96, 8.97, 0
8.97, 8.98, 0
8.98, 8.99, 0
8.99, 9, 0
9, 9.01, 0
9.01, 9.02, 0
9.02, 9.03, 0
9.03, 9.04, 0
9.04, 9.05, 0
9.05, 9.06, 0
9.06, 9.07, 0
9.07, 9.08, 0
9.08, 9.09, 0
9.09, 9.1, 0
9.1, 9.11, 0
9.11, 9.12, 0
9.12, 9.13, 0
9.13, 9.14, 0
9.14, 9.15, 0
9.15, 9.16, 0
9.16, 9.17, 0
9.17, 9.18, 0
9.18, 9.19, 0
9.19, 9.2, 0
9.2, 9.21, 0
9.21, 9.22, 0
9.22, 9.23, 0
9.23, 9.24, 0
9.24, 9.25, 0
9.25, 9.26, 0
9.26, 9.27, 0
9.27, 9.28, 0
9.28, 9.29, 0
9.29, 9.3, 0
9.3, 9.31, 0
9.31, 9.32, 0
9.32, 9.33, 0
9.33, 9.34, 0
9.34, 9.35, 0
9.35, 9.36, 0
9.36, 9.37, 0
9.37, 9.38, 0
9.38, 9.39, 0
9.39, 9.4, 0
9.4, 9.41, 0
9.41, 9.42, 0
9.42, 9.43, 0
9.43, 9.44, 0
9.44, 9.45, 0
9.45, 9.46, 0
9.46, 9.47, 0
9.47, 9.48, 0
9.48, 9.49, 0
9.49, 9.5, 0
9.5, 9.51, 0
9.51, 9.52, 0
9.52, 9.53, 0
9.53, 9.54, 0
9.54, 9.55, 0
9.55, 9.56, 0
9.56, 9.57, 0
9.57, 9.58, 0
9.58, 9.59, 0
9.59, 9.6, 0
9.6, 9.61, 0
9.61, 9.62, 0
9.62, 9.63, 0
9.63, 9.64, 0
9.64, 9.65, 0
9.65, 9.66, 0
9.66, 9.67, 0
9.67, 9.68, 0
9.68, 9.69, 0
9.69, 9.7, 0
9.7, 9.71, 0
9.71, 9.72, 0
9.72, 9.73, 0
9.73, 9.74, 0
9.74, 9.75, 0
9.75, 9.76, 0
9.76, 9.77, 0
9.77, 9.78, 0
9.78, 9.79, 0
9.79, 9.8, 0
9.8, 9.81, 0
9.81, 9.82, 0
9.82, 9.83, 0
9.83, 9.84, 0
9.84, 9.85, 0
9.85, 9.86, 0
9.86, 9.87, 0
9.87, 9.88, 0
9.88, 9.89, 0
9.89, 9.9, 0
9.9, 9.91, 0
9.91, 9.92, 0
9.92, 9.93, 0
9.93, 9.94, 0
9.94, 9.95, 0
9.95, 9.96, 0
9.96, 9.97, 0
9.97, 9.98, 0
9.98, 9.99, 0
9.99, 10, 0
